Towards the n-point one-loop superstring amplitude I: Pure spinors and superfield kinematics

This is the first installment of a series of three papers in which we describe a method to determine higher-point correlation functions in one-loop open-superstring amplitudes from first principles. In this first part, we exploit the synergy between the cohomological features of pure-spinor superspace and the pure-spinor zero-mode integration rules of the one-loop amplitude prescription. This leads to the study of a rich variety of multiparticle superfields which are local, have covariant BRST variations, and are compatible with the particularities of the pure-spinor amplitude prescription. Several objects related to these superfields, such as their non-local counterparts and the so-called BRST pseudo-invariants, are thoroughly reviewed and put into new light. Their properties will turn out to be mysteriously connected to products of one-loop worldsheet functions in packages dubbed "generalized elliptic integrands", whose prominence will be seen in the later parts of this series of papers.

==> ancillary/Delta_1_23_4,5,6,7,8-with_BG_currents.h <==
* Delta_1|23|4,5,6,7,8 here is 1/2880 Delta from the paper

L DeltaTop23 =
       + 1/5760*BGA(1,2,[v],e3)*e_(k4,k5,k6,k7,k8,e4,e5,e6,e7,e8)*i_
       + 1/2880*BGA(1,2,3,[v],k3)*e_(k4,k5,k6,k7,k8,e4,e5,e6,e7,e8)*i_
       - 1/5760*BGA(1,3,[v],e2)*e_(k4,k5,k6,k7,k8,e4,e5,e6,e7,e8)*i_
       - 1/2880*BGA(1,3,2,[v],k2)*e_(k4,k5,k6,k7,k8,e4,e5,e6,e7,e8)*i_
       + 1/5760*BGA(2,3,[v],e1)*e_(k4,k5,k6,k7,k8,e4,e5,e6,e7,e8)*i_
       + 1/5760*BGA(2,3,[v],e4)*e_(k1,k5,k6,k7,k8,e1,e5,e6,e7,e8)*i_
       + 1/5760*BGA(2,3,[v],e5)*e_(k1,k4,k6,k7,k8,e1,e4,e6,e7,e8)*i_
       + 1/5760*BGA(2,3,[v],e6)*e_(k1,k4,k5,k7,k8,e1,e4,e5,e7,e8)*i_
       + 1/5760*BGA(2,3,[v],e7)*e_(k1,k4,k5,k6,k8,e1,e4,e5,e6,e8)*i_
       + 1/5760*BGA(2,3,[v],e8)*e_(k1,k4,k5,k6,k7,e1,e4,e5,e6,e7)*i_
       + 1/11520*BGF(1,2,[v],N1_?,N2_?)*e_(k4,k5,k6,k7,e4,e5,e6,e7,N1_?,N2_?)*e3.e8*i_
       + 1/11520*BGF(1,2,[v],N1_?,N2_?)*e_(k4,k5,k6,k8,e4,e5,e6,e8,N1_?,N2_?)*e3.e7*i_
       + 1/11520*BGF(1,2,[v],N1_?,N2_?)*e_(k4,k5,k7,k8,e4,e5,e7,e8,N1_?,N2_?)*e3.e6*i_
       + 1/11520*BGF(1,2,[v],N1_?,N2_?)*e_(k4,k6,k7,k8,e4,e6,e7,e8,N1_?,N2_?)*e3.e5*i_
       + 1/11520*BGF(1,2,[v],N1_?,N2_?)*e_(k5,k6,k7,k8,e5,e6,e7,e8,N1_?,N2_?)*e3.e4*i_
       + 1/5760*BGF(1,2,3,[v],N1_?,N2_?)*e_(k4,k5,k6,k7,e4,e5,e6,e7,N1_?,N2_?)*k3.e8*i_
       + 1/5760*BGF(1,2,3,[v],N1_?,N2_?)*e_(k4,k5,k6,k8,e4,e5,e6,e8,N1_?,N2_?)*k3.e7*i_
       + 1/5760*BGF(1,2,3,[v],N1_?,N2_?)*e_(k4,k5,k7,k8,e4,e5,e7,e8,N1_?,N2_?)*k3.e6*i_
       + 1/5760*BGF(1,2,3,[v],N1_?,N2_?)*e_(k4,k6,k7,k8,e4,e6,e7,e8,N1_?,N2_?)*k3.e5*i_
       + 1/5760*BGF(1,2,3,[v],N1_?,N2_?)*e_(k5,k6,k7,k8,e5,e6,e7,e8,N1_?,N2_?)*k3.e4*i_
       + 1/5760*BGF(1,2,3,4,[v],N1_?,N2_?)*s(3,4)*e_(k5,k6,k7,k8,e5,e6,e7,e8,N1_?,N2_?)*i_
       + 1/5760*BGF(1,2,3,5,[v],N1_?,N2_?)*s(3,5)*e_(k4,k6,k7,k8,e4,e6,e7,e8,N1_?,N2_?)*i_
       + 1/5760*BGF(1,2,3,6,[v],N1_?,N2_?)*s(3,6)*e_(k4,k5,k7,k8,e4,e5,e7,e8,N1_?,N2_?)*i_
       + 1/5760*BGF(1,2,3,7,[v],N1_?,N2_?)*s(3,7)*e_(k4,k5,k6,k8,e4,e5,e6,e8,N1_?,N2_?)*i_
       + 1/5760*BGF(1,2,3,8,[v],N1_?,N2_?)*s(3,8)*e_(k4,k5,k6,k7,e4,e5,e6,e7,N1_?,N2_?)*i_
       - 1/11520*BGF(1,3,[v],N1_?,N2_?)*e_(k4,k5,k6,k7,e4,e5,e6,e7,N1_?,N2_?)*e2.e8*i_
       - 1/11520*BGF(1,3,[v],N1_?,N2_?)*e_(k4,k5,k6,k8,e4,e5,e6,e8,N1_?,N2_?)*e2.e7*i_
       - 1/11520*BGF(1,3,[v],N1_?,N2_?)*e_(k4,k5,k7,k8,e4,e5,e7,e8,N1_?,N2_?)*e2.e6*i_
       - 1/11520*BGF(1,3,[v],N1_?,N2_?)*e_(k4,k6,k7,k8,e4,e6,e7,e8,N1_?,N2_?)*e2.e5*i_
       - 1/11520*BGF(1,3,[v],N1_?,N2_?)*e_(k5,k6,k7,k8,e5,e6,e7,e8,N1_?,N2_?)*e2.e4*i_
       - 1/5760*BGF(1,3,2,[v],N1_?,N2_?)*e_(k4,k5,k6,k7,e4,e5,e6,e7,N1_?,N2_?)*k2.e8*i_
       - 1/5760*BGF(1,3,2,[v],N1_?,N2_?)*e_(k4,k5,k6,k8,e4,e5,e6,e8,N1_?,N2_?)*k2.e7*i_
       - 1/5760*BGF(1,3,2,[v],N1_?,N2_?)*e_(k4,k5,k7,k8,e4,e5,e7,e8,N1_?,N2_?)*k2.e6*i_
       - 1/5760*BGF(1,3,2,[v],N1_?,N2_?)*e_(k4,k6,k7,k8,e4,e6,e7,e8,N1_?,N2_?)*k2.e5*i_
       - 1/5760*BGF(1,3,2,[v],N1_?,N2_?)*e_(k5,k6,k7,k8,e5,e6,e7,e8,N1_?,N2_?)*k2.e4*i_
       - 1/5760*BGF(1,3,2,4,[v],N1_?,N2_?)*s(2,4)*e_(k5,k6,k7,k8,e5,e6,e7,e8,N1_?,N2_?)*i_
       - 1/5760*BGF(1,3,2,5,[v],N1_?,N2_?)*s(2,5)*e_(k4,k6,k7,k8,e4,e6,e7,e8,N1_?,N2_?)*i_
       - 1/5760*BGF(1,3,2,6,[v],N1_?,N2_?)*s(2,6)*e_(k4,k5,k7,k8,e4,e5,e7,e8,N1_?,N2_?)*i_
       - 1/5760*BGF(1,3,2,7,[v],N1_?,N2_?)*s(2,7)*e_(k4,k5,k6,k8,e4,e5,e6,e8,N1_?,N2_?)*i_
       - 1/5760*BGF(1,3,2,8,[v],N1_?,N2_?)*s(2,8)*e_(k4,k5,k6,k7,e4,e5,e6,e7,N1_?,N2_?)*i_
       - 1/34560*Is(1,2)*e_(k4,k5,k6,k7,k8,e4,e5,e6,e7,e8)*k1.e2*e1.e3*i_
       + 1/34560*Is(1,2)*e_(k4,k5,k6,k7,k8,e4,e5,e6,e7,e8)*k1.e3*e1.e2*i_
	+ 1/34560*Is(1,2)*e_(k4,k5,k6,k7,k8,e4,e5,e6,e7,e8)*k2.e1*e2.e3*i_
       - 1/34560*Is(1,2)*e_(k4,k5,k6,k7,k8,e4,e5,e6,e7,e8)*k2.e3*e1.e2*i_
       - 1/34560*Is(1,2)*e_(k4,k5,k6,k7,k8,e4,e5,e6,e7,e8)*k3.e1*e2.e3*i_
       + 1/34560*Is(1,2)*e_(k4,k5,k6,k7,k8,e4,e5,e6,e7,e8)*k3.e2*e1.e3*i_
       - 1/34560*Is(1,3)*e_(k4,k5,k6,k7,k8,e4,e5,e6,e7,e8)*k1.e2*e1.e3*i_
       + 1/34560*Is(1,3)*e_(k4,k5,k6,k7,k8,e4,e5,e6,e7,e8)*k1.e3*e1.e2*i_
       + 1/34560*Is(1,3)*e_(k4,k5,k6,k7,k8,e4,e5,e6,e7,e8)*k2.e1*e2.e3*i_
       - 1/34560*Is(1,3)*e_(k4,k5,k6,k7,k8,e4,e5,e6,e7,e8)*k2.e3*e1.e2*i_
       - 1/34560*Is(1,3)*e_(k4,k5,k6,k7,k8,e4,e5,e6,e7,e8)*k3.e1*e2.e3*i_
       + 1/34560*Is(1,3)*e_(k4,k5,k6,k7,k8,e4,e5,e6,e7,e8)*k3.e2*e1.e3*i_
       + 1/34560*Is(2,3)*e_(k1,k4,k5,k6,k7,e1,e4,e5,e6,e7)*k2.e3*e2.e8*i_
       - 1/34560*Is(2,3)*e_(k1,k4,k5,k6,k7,e1,e4,e5,e6,e7)*k2.e8*e2.e3*i_
       - 1/34560*Is(2,3)*e_(k1,k4,k5,k6,k7,e1,e4,e5,e6,e7)*k3.e2*e3.e8*i_
       + 1/34560*Is(2,3)*e_(k1,k4,k5,k6,k7,e1,e4,e5,e6,e7)*k3.e8*e2.e3*i_
       + 1/34560*Is(2,3)*e_(k1,k4,k5,k6,k7,e1,e4,e5,e6,e7)*k8.e2*e3.e8*i_
       - 1/34560*Is(2,3)*e_(k1,k4,k5,k6,k7,e1,e4,e5,e6,e7)*k8.e3*e2.e8*i_
       + 1/34560*Is(2,3)*e_(k1,k4,k5,k6,k8,e1,e4,e5,e6,e8)*k2.e3*e2.e7*i_
       - 1/34560*Is(2,3)*e_(k1,k4,k5,k6,k8,e1,e4,e5,e6,e8)*k2.e7*e2.e3*i_
       - 1/34560*Is(2,3)*e_(k1,k4,k5,k6,k8,e1,e4,e5,e6,e8)*k3.e2*e3.e7*i_
       + 1/34560*Is(2,3)*e_(k1,k4,k5,k6,k8,e1,e4,e5,e6,e8)*k3.e7*e2.e3*i_
       + 1/34560*Is(2,3)*e_(k1,k4,k5,k6,k8,e1,e4,e5,e6,e8)*k7.e2*e3.e7*i_
       - 1/34560*Is(2,3)*e_(k1,k4,k5,k6,k8,e1,e4,e5,e6,e8)*k7.e3*e2.e7*i_
       + 1/34560*Is(2,3)*e_(k1,k4,k5,k7,k8,e1,e4,e5,e7,e8)*k2.e3*e2.e6*i_
       - 1/34560*Is(2,3)*e_(k1,k4,k5,k7,k8,e1,e4,e5,e7,e8)*k2.e6*e2.e3*i_
       - 1/34560*Is(2,3)*e_(k1,k4,k5,k7,k8,e1,e4,e5,e7,e8)*k3.e2*e3.e6*i_
       + 1/34560*Is(2,3)*e_(k1,k4,k5,k7,k8,e1,e4,e5,e7,e8)*k3.e6*e2.e3*i_
       + 1/34560*Is(2,3)*e_(k1,k4,k5,k7,k8,e1,e4,e5,e7,e8)*k6.e2*e3.e6*i_
       - 1/34560*Is(2,3)*e_(k1,k4,k5,k7,k8,e1,e4,e5,e7,e8)*k6.e3*e2.e6*i_
       + 1/34560*Is(2,3)*e_(k1,k4,k6,k7,k8,e1,e4,e6,e7,e8)*k2.e3*e2.e5*i_
       - 1/34560*Is(2,3)*e_(k1,k4,k6,k7,k8,e1,e4,e6,e7,e8)*k2.e5*e2.e3*i_
       - 1/34560*Is(2,3)*e_(k1,k4,k6,k7,k8,e1,e4,e6,e7,e8)*k3.e2*e3.e5*i_
       + 1/34560*Is(2,3)*e_(k1,k4,k6,k7,k8,e1,e4,e6,e7,e8)*k3.e5*e2.e3*i_
       + 1/34560*Is(2,3)*e_(k1,k4,k6,k7,k8,e1,e4,e6,e7,e8)*k5.e2*e3.e5*i_
       - 1/34560*Is(2,3)*e_(k1,k4,k6,k7,k8,e1,e4,e6,e7,e8)*k5.e3*e2.e5*i_
       + 1/34560*Is(2,3)*e_(k1,k5,k6,k7,k8,e1,e5,e6,e7,e8)*k2.e3*e2.e4*i_
       - 1/34560*Is(2,3)*e_(k1,k5,k6,k7,k8,e1,e5,e6,e7,e8)*k2.e4*e2.e3*i_
       - 1/34560*Is(2,3)*e_(k1,k5,k6,k7,k8,e1,e5,e6,e7,e8)*k3.e2*e3.e4*i_
       + 1/34560*Is(2,3)*e_(k1,k5,k6,k7,k8,e1,e5,e6,e7,e8)*k3.e4*e2.e3*i_
       + 1/34560*Is(2,3)*e_(k1,k5,k6,k7,k8,e1,e5,e6,e7,e8)*k4.e2*e3.e4*i_
       - 1/34560*Is(2,3)*e_(k1,k5,k6,k7,k8,e1,e5,e6,e7,e8)*k4.e3*e2.e4*i_
       + 1/34560*Is(2,3)*e_(k4,k5,k6,k7,k8,e4,e5,e6,e7,e8)*k1.e2*e1.e3*i_
       - 1/34560*Is(2,3)*e_(k4,k5,k6,k7,k8,e4,e5,e6,e7,e8)*k1.e3*e1.e2*i_
       - 1/34560*Is(2,3)*e_(k4,k5,k6,k7,k8,e4,e5,e6,e7,e8)*k2.e1*e2.e3*i_
       + 1/34560*Is(2,3)*e_(k4,k5,k6,k7,k8,e4,e5,e6,e7,e8)*k2.e3*e1.e2*i_
       + 1/34560*Is(2,3)*e_(k4,k5,k6,k7,k8,e4,e5,e6,e7,e8)*k3.e1*e2.e3*i_
       - 1/34560*Is(2,3)*e_(k4,k5,k6,k7,k8,e4,e5,e6,e7,e8)*k3.e2*e1.e3*i_
      ;	


==> ancillary/Delta_1_2_34,5,6,7,8-with_BG_currents.h <==
* the normalization in the paper is 2880 times this one

L   [Delta1|2|34] =
       + 1/5760*BGA(1,2,[v],k2)*BGF(3,4,[v],N1_?,N2_?)*e_(k5,k6,k7,k8,e5,e6,e7,e8,N1_?,N2_?)*i_
       + 1/5760*BGA(1,3,[v],e2)*e_(k4,k5,k6,k7,k8,e4,e5,e6,e7,e8)*i_
       - 1/5760*BGA(1,4,[v],e2)*e_(k3,k5,k6,k7,k8,e3,e5,e6,e7,e8)*i_
       - 1/2880*BGA(2,1,3,[v],k2)*e_(k4,k5,k6,k7,k8,e4,e5,e6,e7,e8)*i_
       + 1/2880*BGA(2,1,4,[v],k2)*e_(k3,k5,k6,k7,k8,e3,e5,e6,e7,e8)*i_
       + 1/5760*BGA(3,4,[v],k2)*BGF(1,2,[v],N1_?,N2_?)*e_(k5,k6,k7,k8,e5,e6,e7,e8,N1_?,N2_?)*i_
       + 1/5760*BGA(3,4,[v],e2)*e_(k1,k5,k6,k7,k8,e1,e5,e6,e7,e8)*i_
       - 1/11520*BGF(1,2,[v],N1_?,N2_?)*BGF(3,4,[v],N3_?,N4_?)*e_(k5,k6,k7,e5,e6,e7,N1_?,N2_?,N3_?,N4_?)*k2.e8*i_
       - 1/11520*BGF(1,2,[v],N1_?,N2_?)*BGF(3,4,[v],N3_?,N4_?)*e_(k5,k6,k8,e5,e6,e8,N1_?,N2_?,N3_?,N4_?)*k2.e7*i_
       - 1/11520*BGF(1,2,[v],N1_?,N2_?)*BGF(3,4,[v],N3_?,N4_?)*e_(k5,k7,k8,e5,e7,e8,N1_?,N2_?,N3_?,N4_?)*k2.e6*i_
       - 1/11520*BGF(1,2,[v],N1_?,N2_?)*BGF(3,4,[v],N3_?,N4_?)*e_(k6,k7,k8,e6,e7,e8,N1_?,N2_?,N3_?,N4_?)*k2.e5*i_
       + 1/5760*BGF(1,2,3,4,[v],N1_?,N2_?)*s(2,4)*e_(k5,k6,k7,k8,e5,e6,e7,e8,N1_?,N2_?)*i_
       - 1/5760*BGF(1,2,4,3,[v],N1_?,N2_?)*s(2,3)*e_(k5,k6,k7,k8,e5,e6,e7,e8,N1_?,N2_?)*i_
       - 1/11520*BGF(1,2,5,[v],N1_?,N2_?)*BGF(3,4,[v],N3_?,N4_?)*s(2,5)*e_(k6,k7,k8,e6,e7,e8,N1_?,N2_?,N3_?,N4_?)*i_
       - 1/11520*BGF(1,2,6,[v],N1_?,N2_?)*BGF(3,4,[v],N3_?,N4_?)*s(2,6)*e_(k5,k7,k8,e5,e7,e8,N1_?,N2_?,N3_?,N4_?)*i_
       - 1/11520*BGF(1,2,7,[v],N1_?,N2_?)*BGF(3,4,[v],N3_?,N4_?)*s(2,7)*e_(k5,k6,k8,e5,e6,e8,N1_?,N2_?,N3_?,N4_?)*i_
       - 1/11520*BGF(1,2,8,[v],N1_?,N2_?)*BGF(3,4,[v],N3_?,N4_?)*s(2,8)*e_(k5,k6,k7,e5,e6,e7,N1_?,N2_?,N3_?,N4_?)*i_
       + 1/11520*BGF(1,3,[v],N1_?,N2_?)*e_(k4,k5,k6,k7,e4,e5,e6,e7,N1_?,N2_?)*e2.e8*i_
       + 1/11520*BGF(1,3,[v],N1_?,N2_?)*e_(k4,k5,k6,k8,e4,e5,e6,e8,N1_?,N2_?)*e2.e7*i_
       + 1/11520*BGF(1,3,[v],N1_?,N2_?)*e_(k4,k5,k7,k8,e4,e5,e7,e8,N1_?,N2_?)*e2.e6*i_
       + 1/11520*BGF(1,3,[v],N1_?,N2_?)*e_(k4,k6,k7,k8,e4,e6,e7,e8,N1_?,N2_?)*e2.e5*i_
       + 1/11520*BGF(1,3,[v],N1_?,N2_?)*e_(k5,k6,k7,k8,e5,e6,e7,e8,N1_?,N2_?)*e2.e4*i_
       + 1/5760*BGF(1,3,2,4,[v],N1_?,N2_?)*s(2,4)*e_(k5,k6,k7,k8,e5,e6,e7,e8,N1_?,N2_?)*i_
       - 1/11520*BGF(1,4,[v],N1_?,N2_?)*e_(k3,k5,k6,k7,e3,e5,e6,e7,N1_?,N2_?)*e2.e8*i_
       - 1/11520*BGF(1,4,[v],N1_?,N2_?)*e_(k3,k5,k6,k8,e3,e5,e6,e8,N1_?,N2_?)*e2.e7*i_
       - 1/11520*BGF(1,4,[v],N1_?,N2_?)*e_(k3,k5,k7,k8,e3,e5,e7,e8,N1_?,N2_?)*e2.e6*i_
       - 1/11520*BGF(1,4,[v],N1_?,N2_?)*e_(k3,k6,k7,k8,e3,e6,e7,e8,N1_?,N2_?)*e2.e5*i_
       - 1/11520*BGF(1,4,[v],N1_?,N2_?)*e_(k5,k6,k7,k8,e5,e6,e7,e8,N1_?,N2_?)*e2.e3*i_
       - 1/5760*BGF(1,4,2,3,[v],N1_?,N2_?)*s(2,3)*e_(k5,k6,k7,k8,e5,e6,e7,e8,N1_?,N2_?)*i_
       - 1/5760*BGF(2,1,3,[v],N1_?,N2_?)*e_(k4,k5,k6,k7,e4,e5,e6,e7,N1_?,N2_?)*k2.e8*i_
       - 1/5760*BGF(2,1,3,[v],N1_?,N2_?)*e_(k4,k5,k6,k8,e4,e5,e6,e8,N1_?,N2_?)*k2.e7*i_
       - 1/5760*BGF(2,1,3,[v],N1_?,N2_?)*e_(k4,k5,k7,k8,e4,e5,e7,e8,N1_?,N2_?)*k2.e6*i_
       - 1/5760*BGF(2,1,3,[v],N1_?,N2_?)*e_(k4,k6,k7,k8,e4,e6,e7,e8,N1_?,N2_?)*k2.e5*i_
       - 1/5760*BGF(2,1,3,[v],N1_?,N2_?)*e_(k5,k6,k7,k8,e5,e6,e7,e8,N1_?,N2_?)*k2.e4*i_
       + 1/5760*BGF(2,1,4,[v],N1_?,N2_?)*e_(k3,k5,k6,k7,e3,e5,e6,e7,N1_?,N2_?)*k2.e8*i_
       + 1/5760*BGF(2,1,4,[v],N1_?,N2_?)*e_(k3,k5,k6,k8,e3,e5,e6,e8,N1_?,N2_?)*k2.e7*i_
       + 1/5760*BGF(2,1,4,[v],N1_?,N2_?)*e_(k3,k5,k7,k8,e3,e5,e7,e8,N1_?,N2_?)*k2.e6*i_
       + 1/5760*BGF(2,1,4,[v],N1_?,N2_?)*e_(k3,k6,k7,k8,e3,e6,e7,e8,N1_?,N2_?)*k2.e5*i_
       + 1/5760*BGF(2,1,4,[v],N1_?,N2_?)*e_(k5,k6,k7,k8,e5,e6,e7,e8,N1_?,N2_?)*k2.e3*i_
       - 1/5760*BGF(3,1,2,7,[v],N1_?,N2_?)*s(2,7)*e_(k4,k5,k6,k8,e4,e5,e6,e8,N1_?,N2_?)*i_
       - 1/5760*BGF(3,1,2,8,[v],N1_?,N2_?)*s(2,8)*e_(k4,k5,k6,k7,e4,e5,e6,e7,N1_?,N2_?)*i_
       + 1/11520*BGF(3,4,[v],N1_?,N2_?)*e_(k1,k5,k6,k7,e1,e5,e6,e7,N1_?,N2_?)*e2.e8*i_
       + 1/11520*BGF(3,4,[v],N1_?,N2_?)*e_(k1,k5,k6,k8,e1,e5,e6,e8,N1_?,N2_?)*e2.e7*i_
       + 1/11520*BGF(3,4,[v],N1_?,N2_?)*e_(k1,k5,k7,k8,e1,e5,e7,e8,N1_?,N2_?)*e2.e6*i_
       + 1/11520*BGF(3,4,[v],N1_?,N2_?)*e_(k1,k6,k7,k8,e1,e6,e7,e8,N1_?,N2_?)*e2.e5*i_
       + 1/11520*BGF(3,4,[v],N1_?,N2_?)*e_(k5,k6,k7,k8,e5,e6,e7,e8,N1_?,N2_?)*e1.e2*i_
       + 1/5760*BGF(4,1,2,5,[v],N1_?,N2_?)*s(2,5)*e_(k3,k6,k7,k8,e3,e6,e7,e8,N1_?,N2_?)*i_
       + 1/5760*BGF(4,1,2,6,[v],N1_?,N2_?)*s(2,6)*e_(k3,k5,k7,k8,e3,e5,e7,e8,N1_?,N2_?)*i_
       + 1/5760*BGF(4,1,2,7,[v],N1_?,N2_?)*s(2,7)*e_(k3,k5,k6,k8,e3,e5,e6,e8,N1_?,N2_?)*i_
       + 1/5760*BGF(4,1,2,8,[v],N1_?,N2_?)*s(2,8)*e_(k3,k5,k6,k7,e3,e5,e6,e7,N1_?,N2_?)*i_
       + 1/5760*BGF(5,2,1,3,[v],N1_?,N2_?)*s(2,5)*e_(k4,k6,k7,k8,e4,e6,e7,e8,N1_?,N2_?)*i_
       + 1/5760*BGF(6,2,1,3,[v],N1_?,N2_?)*s(2,6)*e_(k4,k5,k7,k8,e4,e5,e7,e8,N1_?,N2_?)*i_
       + 1/34560*Is(1,3)*e_(k4,k5,k6,k7,k8,e4,e5,e6,e7,e8)*k1.e2*e1.e3*i_
       - 1/34560*Is(1,3)*e_(k4,k5,k6,k7,k8,e4,e5,e6,e7,e8)*k1.e3*e1.e2*i_
       - 1/34560*Is(1,3)*e_(k4,k5,k6,k7,k8,e4,e5,e6,e7,e8)*k2.e1*e2.e3*i_
       + 1/34560*Is(1,3)*e_(k4,k5,k6,k7,k8,e4,e5,e6,e7,e8)*k2.e3*e1.e2*i_
       + 1/34560*Is(1,3)*e_(k4,k5,k6,k7,k8,e4,e5,e6,e7,e8)*k3.e1*e2.e3*i_
       - 1/34560*Is(1,3)*e_(k4,k5,k6,k7,k8,e4,e5,e6,e7,e8)*k3.e2*e1.e3*i_
       - 1/34560*Is(1,4)*e_(k3,k5,k6,k7,k8,e3,e5,e6,e7,e8)*k1.e2*e1.e4*i_
       + 1/34560*Is(1,4)*e_(k3,k5,k6,k7,k8,e3,e5,e6,e7,e8)*k1.e4*e1.e2*i_
       + 1/34560*Is(1,4)*e_(k3,k5,k6,k7,k8,e3,e5,e6,e7,e8)*k2.e1*e2.e4*i_
       - 1/34560*Is(1,4)*e_(k3,k5,k6,k7,k8,e3,e5,e6,e7,e8)*k2.e4*e1.e2*i_
       - 1/34560*Is(1,4)*e_(k3,k5,k6,k7,k8,e3,e5,e6,e7,e8)*k4.e1*e2.e4*i_
       + 1/34560*Is(1,4)*e_(k3,k5,k6,k7,k8,e3,e5,e6,e7,e8)*k4.e2*e1.e4*i_
       - 1/34560*Is(3,4)*e_(k1,k5,k6,k7,k8,e1,e5,e6,e7,e8)*k2.e3*e2.e4*i_
       + 1/34560*Is(3,4)*e_(k1,k5,k6,k7,k8,e1,e5,e6,e7,e8)*k2.e4*e2.e3*i_
       + 1/34560*Is(3,4)*e_(k1,k5,k6,k7,k8,e1,e5,e6,e7,e8)*k3.e2*e3.e4*i_
       - 1/34560*Is(3,4)*e_(k1,k5,k6,k7,k8,e1,e5,e6,e7,e8)*k3.e4*e2.e3*i_
       - 1/34560*Is(3,4)*e_(k1,k5,k6,k7,k8,e1,e5,e6,e7,e8)*k4.e2*e3.e4*i_
       + 1/34560*Is(3,4)*e_(k1,k5,k6,k7,k8,e1,e5,e6,e7,e8)*k4.e3*e2.e4*i_
      ;



==> ancillary/Delta_m_1_2_3,4,5,6,7,8-with_BG_currents.h <==
* this is the 8pt vectorial Delta. The normalization here is 1/2880 times that of the paper.

L   [Delta1|2|3^m] =
       + 1/5760*e_(k1,k3,k4,k5,k6,e1,e3,e4,e5,e6)*e7(m)*e2.e8*i_
       + 1/5760*e_(k1,k3,k4,k5,k6,e1,e3,e4,e5,e6)*e8(m)*e2.e7*i_
       + 1/5760*e_(k1,k3,k4,k5,k7,e1,e3,e4,e5,e7)*e6(m)*e2.e8*i_
       + 1/5760*e_(k1,k3,k4,k5,k7,e1,e3,e4,e5,e7)*e8(m)*e2.e6*i_
       + 1/5760*e_(k1,k3,k4,k5,k8,e1,e3,e4,e5,e8)*e6(m)*e2.e7*i_
       + 1/5760*e_(k1,k3,k4,k5,k8,e1,e3,e4,e5,e8)*e7(m)*e2.e6*i_
       + 1/5760*e_(k1,k3,k4,k6,k7,e1,e3,e4,e6,e7)*e5(m)*e2.e8*i_
       + 1/5760*e_(k1,k3,k4,k6,k7,e1,e3,e4,e6,e7)*e8(m)*e2.e5*i_
       + 1/5760*e_(k1,k3,k4,k6,k8,e1,e3,e4,e6,e8)*e5(m)*e2.e7*i_
       + 1/5760*e_(k1,k3,k4,k6,k8,e1,e3,e4,e6,e8)*e7(m)*e2.e5*i_
       + 1/5760*e_(k1,k3,k4,k7,k8,e1,e3,e4,e7,e8)*e5(m)*e2.e6*i_
       + 1/5760*e_(k1,k3,k4,k7,k8,e1,e3,e4,e7,e8)*e6(m)*e2.e5*i_
       + 1/5760*e_(k1,k3,k5,k6,k7,e1,e3,e5,e6,e7)*e4(m)*e2.e8*i_
       + 1/5760*e_(k1,k3,k5,k6,k7,e1,e3,e5,e6,e7)*e8(m)*e2.e4*i_
       + 1/5760*e_(k1,k3,k5,k6,k8,e1,e3,e5,e6,e8)*e4(m)*e2.e7*i_
       + 1/5760*e_(k1,k3,k5,k6,k8,e1,e3,e5,e6,e8)*e7(m)*e2.e4*i_
       + 1/5760*e_(k1,k3,k5,k7,k8,e1,e3,e5,e7,e8)*e4(m)*e2.e6*i_
       + 1/5760*e_(k1,k3,k5,k7,k8,e1,e3,e5,e7,e8)*e6(m)*e2.e4*i_
       + 1/5760*e_(k1,k3,k6,k7,k8,e1,e3,e6,e7,e8)*e4(m)*e2.e5*i_
       + 1/5760*e_(k1,k3,k6,k7,k8,e1,e3,e6,e7,e8)*e5(m)*e2.e4*i_
       + 1/5760*e_(k1,k4,k5,k6,k7,e1,e4,e5,e6,e7)*e3(m)*e2.e8*i_
       + 1/5760*e_(k1,k4,k5,k6,k7,e1,e4,e5,e6,e7)*e8(m)*e2.e3*i_
       + 1/5760*e_(k1,k4,k5,k6,k8,e1,e4,e5,e6,e8)*e3(m)*e2.e7*i_
       + 1/5760*e_(k1,k4,k5,k6,k8,e1,e4,e5,e6,e8)*e7(m)*e2.e3*i_
       + 1/5760*e_(k1,k4,k5,k7,k8,e1,e4,e5,e7,e8)*e3(m)*e2.e6*i_
       + 1/5760*e_(k1,k4,k5,k7,k8,e1,e4,e5,e7,e8)*e6(m)*e2.e3*i_
       + 1/5760*e_(k1,k4,k6,k7,k8,e1,e4,e6,e7,e8)*e3(m)*e2.e5*i_
       + 1/5760*e_(k1,k4,k6,k7,k8,e1,e4,e6,e7,e8)*e5(m)*e2.e3*i_
       + 1/5760*e_(k1,k5,k6,k7,k8,e1,e5,e6,e7,e8)*e3(m)*e2.e4*i_
       + 1/5760*e_(k1,k5,k6,k7,k8,e1,e5,e6,e7,e8)*e4(m)*e2.e3*i_
       + 1/5760*e_(k3,k4,k5,k6,k7,e3,e4,e5,e6,e7)*e1(m)*e2.e8*i_
       + 1/5760*e_(k3,k4,k5,k6,k7,e3,e4,e5,e6,e7)*e8(m)*e1.e2*i_
       + 1/5760*e_(k3,k4,k5,k6,k8,e3,e4,e5,e6,e8)*e1(m)*e2.e7*i_
       + 1/5760*e_(k3,k4,k5,k6,k8,e3,e4,e5,e6,e8)*e7(m)*e1.e2*i_
       + 1/5760*e_(k3,k4,k5,k7,k8,e3,e4,e5,e7,e8)*e1(m)*e2.e6*i_
       + 1/5760*e_(k3,k4,k5,k7,k8,e3,e4,e5,e7,e8)*e6(m)*e1.e2*i_
       + 1/5760*e_(k3,k4,k6,k7,k8,e3,e4,e6,e7,e8)*e1(m)*e2.e5*i_
       + 1/5760*e_(k3,k4,k6,k7,k8,e3,e4,e6,e7,e8)*e5(m)*e1.e2*i_
       + 1/5760*e_(k3,k5,k6,k7,k8,e3,e5,e6,e7,e8)*e1(m)*e2.e4*i_
       + 1/5760*e_(k3,k5,k6,k7,k8,e3,e5,e6,e7,e8)*e4(m)*e1.e2*i_
       + 1/5760*e_(k4,k5,k6,k7,k8,e4,e5,e6,e7,e8)*e1(m)*e2.e3*i_
       + 1/5760*e_(k4,k5,k6,k7,k8,e4,e5,e6,e7,e8)*e3(m)*e1.e2*i_
       + 1/2880*BGA(1,2,[v],k2)*e_(k3,k4,k5,k6,k7,e3,e4,e5,e6,e7)*e8(m)*i_
       + 1/2880*BGA(1,2,[v],k2)*e_(k3,k4,k5,k6,k8,e3,e4,e5,e6,e8)*e7(m)*i_
       + 1/2880*BGA(1,2,[v],k2)*e_(k3,k4,k5,k7,k8,e3,e4,e5,e7,e8)*e6(m)*i_
       + 1/2880*BGA(1,2,[v],k2)*e_(k3,k4,k6,k7,k8,e3,e4,e6,e7,e8)*e5(m)*i_
       + 1/2880*BGA(1,2,[v],k2)*e_(k3,k5,k6,k7,k8,e3,e5,e6,e7,e8)*e4(m)*i_
       + 1/2880*BGA(1,2,[v],k2)*e_(k4,k5,k6,k7,k8,e4,e5,e6,e7,e8)*e3(m)*i_
       + 1/2880*BGA(1,2,[v],m)*e_(k3,k4,k5,k6,k7,e3,e4,e5,e6,e7)*k2.e8*i_
       + 1/2880*BGA(1,2,[v],m)*e_(k3,k4,k5,k6,k8,e3,e4,e5,e6,e8)*k2.e7*i_
       + 1/2880*BGA(1,2,[v],m)*e_(k3,k4,k5,k7,k8,e3,e4,e5,e7,e8)*k2.e6*i_
       + 1/2880*BGA(1,2,[v],m)*e_(k3,k4,k6,k7,k8,e3,e4,e6,e7,e8)*k2.e5*i_
       + 1/2880*BGA(1,2,[v],m)*e_(k3,k5,k6,k7,k8,e3,e5,e6,e7,e8)*k2.e4*i_
       + 1/2880*BGA(1,2,[v],m)*e_(k4,k5,k6,k7,k8,e4,e5,e6,e7,e8)*k2.e3*i_
       + 1/2880*BGA(1,2,3,[v],m)*s(2,3)*e_(k4,k5,k6,k7,k8,e4,e5,e6,e7,e8)*i_
       + 1/2880*BGA(1,2,4,[v],m)*s(2,4)*e_(k3,k5,k6,k7,k8,e3,e5,e6,e7,e8)*i_
       + 1/2880*BGA(1,2,5,[v],m)*s(2,5)*e_(k3,k4,k6,k7,k8,e3,e4,e6,e7,e8)*i_
       + 1/2880*BGA(1,2,6,[v],m)*s(2,6)*e_(k3,k4,k5,k7,k8,e3,e4,e5,e7,e8)*i_
       + 1/2880*BGA(1,2,7,[v],m)*s(2,7)*e_(k3,k4,k5,k6,k8,e3,e4,e5,e6,e8)*i_
       + 1/2880*BGA(1,2,8,[v],m)*s(2,8)*e_(k3,k4,k5,k6,k7,e3,e4,e5,e6,e7)*i_
       - 1/5760*BGA(3,1,[v],e2)*e_(k4,k5,k6,k7,k8,e4,e5,e6,e7,e8)*k3(m)*i_
       - 1/2880*BGA(3,1,2,[v],k2)*e_(k4,k5,k6,k7,k8,e4,e5,e6,e7,e8)*k3(m)*i_
       - 1/5760*BGA(4,1,[v],e2)*e_(k3,k5,k6,k7,k8,e3,e5,e6,e7,e8)*k4(m)*i_
       - 1/2880*BGA(4,1,2,[v],k2)*e_(k3,k5,k6,k7,k8,e3,e5,e6,e7,e8)*k4(m)*i_
       - 1/5760*BGA(5,1,[v],e2)*e_(k3,k4,k6,k7,k8,e3,e4,e6,e7,e8)*k5(m)*i_
       - 1/2880*BGA(5,1,2,[v],k2)*e_(k3,k4,k6,k7,k8,e3,e4,e6,e7,e8)*k5(m)*i_
       - 1/5760*BGA(6,1,[v],e2)*e_(k3,k4,k5,k7,k8,e3,e4,e5,e7,e8)*k6(m)*i_
       - 1/2880*BGA(6,1,2,[v],k2)*e_(k3,k4,k5,k7,k8,e3,e4,e5,e7,e8)*k6(m)*i_
       - 1/5760*BGA(7,1,[v],e2)*e_(k3,k4,k5,k6,k8,e3,e4,e5,e6,e8)*k7(m)*i_
       - 1/2880*BGA(7,1,2,[v],k2)*e_(k3,k4,k5,k6,k8,e3,e4,e5,e6,e8)*k7(m)*i_
       - 1/5760*BGA(8,1,[v],e2)*e_(k3,k4,k5,k6,k7,e3,e4,e5,e6,e7)*k8(m)*i_
       - 1/2880*BGA(8,1,2,[v],k2)*e_(k3,k4,k5,k6,k7,e3,e4,e5,e6,e7)*k8(m)*i_
       + 1/5760*BGF(1,2,[v],N1_?,N2_?)*e_(k3,k4,k5,k6,e3,e4,e5,e6,N1_?,N2_?)*e7(m)*k2.e8*i_
       + 1/5760*BGF(1,2,[v],N1_?,N2_?)*e_(k3,k4,k5,k6,e3,e4,e5,e6,N1_?,N2_?)*e8(m)*k2.e7*i_
       + 1/5760*BGF(1,2,[v],N1_?,N2_?)*e_(k3,k4,k5,k7,e3,e4,e5,e7,N1_?,N2_?)*e6(m)*k2.e8*i_
       + 1/5760*BGF(1,2,[v],N1_?,N2_?)*e_(k3,k4,k5,k7,e3,e4,e5,e7,N1_?,N2_?)*e8(m)*k2.e6*i_
       + 1/5760*BGF(1,2,[v],N1_?,N2_?)*e_(k3,k4,k5,k8,e3,e4,e5,e8,N1_?,N2_?)*e6(m)*k2.e7*i_
       + 1/5760*BGF(1,2,[v],N1_?,N2_?)*e_(k3,k4,k5,k8,e3,e4,e5,e8,N1_?,N2_?)*e7(m)*k2.e6*i_
       + 1/5760*BGF(1,2,[v],N1_?,N2_?)*e_(k3,k4,k6,k7,e3,e4,e6,e7,N1_?,N2_?)*e5(m)*k2.e8*i_
       + 1/5760*BGF(1,2,[v],N1_?,N2_?)*e_(k3,k4,k6,k7,e3,e4,e6,e7,N1_?,N2_?)*e8(m)*k2.e5*i_
       + 1/5760*BGF(1,2,[v],N1_?,N2_?)*e_(k3,k4,k6,k8,e3,e4,e6,e8,N1_?,N2_?)*e5(m)*k2.e7*i_
       + 1/5760*BGF(1,2,[v],N1_?,N2_?)*e_(k3,k4,k6,k8,e3,e4,e6,e8,N1_?,N2_?)*e7(m)*k2.e5*i_
       + 1/5760*BGF(1,2,[v],N1_?,N2_?)*e_(k3,k4,k7,k8,e3,e4,e7,e8,N1_?,N2_?)*e5(m)*k2.e6*i_
       + 1/5760*BGF(1,2,[v],N1_?,N2_?)*e_(k3,k4,k7,k8,e3,e4,e7,e8,N1_?,N2_?)*e6(m)*k2.e5*i_
       + 1/5760*BGF(1,2,[v],N1_?,N2_?)*e_(k3,k5,k6,k7,e3,e5,e6,e7,N1_?,N2_?)*e4(m)*k2.e8*i_
       + 1/5760*BGF(1,2,[v],N1_?,N2_?)*e_(k3,k5,k6,k7,e3,e5,e6,e7,N1_?,N2_?)*e8(m)*k2.e4*i_
       + 1/5760*BGF(1,2,[v],N1_?,N2_?)*e_(k3,k5,k6,k8,e3,e5,e6,e8,N1_?,N2_?)*e4(m)*k2.e7*i_
       + 1/5760*BGF(1,2,[v],N1_?,N2_?)*e_(k3,k5,k6,k8,e3,e5,e6,e8,N1_?,N2_?)*e7(m)*k2.e4*i_
       + 1/5760*BGF(1,2,[v],N1_?,N2_?)*e_(k3,k5,k7,k8,e3,e5,e7,e8,N1_?,N2_?)*e4(m)*k2.e6*i_
       + 1/5760*BGF(1,2,[v],N1_?,N2_?)*e_(k3,k5,k7,k8,e3,e5,e7,e8,N1_?,N2_?)*e6(m)*k2.e4*i_
       + 1/5760*BGF(1,2,[v],N1_?,N2_?)*e_(k3,k6,k7,k8,e3,e6,e7,e8,N1_?,N2_?)*e4(m)*k2.e5*i_
       + 1/5760*BGF(1,2,[v],N1_?,N2_?)*e_(k3,k6,k7,k8,e3,e6,e7,e8,N1_?,N2_?)*e5(m)*k2.e4*i_
       + 1/5760*BGF(1,2,[v],N1_?,N2_?)*e_(k4,k5,k6,k7,e4,e5,e6,e7,N1_?,N2_?)*e3(m)*k2.e8*i_
       + 1/5760*BGF(1,2,[v],N1_?,N2_?)*e_(k4,k5,k6,k7,e4,e5,e6,e7,N1_?,N2_?)*e8(m)*k2.e3*i_
       + 1/5760*BGF(1,2,[v],N1_?,N2_?)*e_(k4,k5,k6,k8,e4,e5,e6,e8,N1_?,N2_?)*e3(m)*k2.e7*i_
       + 1/5760*BGF(1,2,[v],N1_?,N2_?)*e_(k4,k5,k6,k8,e4,e5,e6,e8,N1_?,N2_?)*e7(m)*k2.e3*i_
       + 1/5760*BGF(1,2,[v],N1_?,N2_?)*e_(k4,k5,k7,k8,e4,e5,e7,e8,N1_?,N2_?)*e3(m)*k2.e6*i_
       + 1/5760*BGF(1,2,[v],N1_?,N2_?)*e_(k4,k5,k7,k8,e4,e5,e7,e8,N1_?,N2_?)*e6(m)*k2.e3*i_
       + 1/5760*BGF(1,2,[v],N1_?,N2_?)*e_(k4,k6,k7,k8,e4,e6,e7,e8,N1_?,N2_?)*e3(m)*k2.e5*i_
       + 1/5760*BGF(1,2,[v],N1_?,N2_?)*e_(k4,k6,k7,k8,e4,e6,e7,e8,N1_?,N2_?)*e5(m)*k2.e3*i_
       + 1/5760*BGF(1,2,[v],N1_?,N2_?)*e_(k5,k6,k7,k8,e5,e6,e7,e8,N1_?,N2_?)*e3(m)*k2.e4*i_
       + 1/5760*BGF(1,2,[v],N1_?,N2_?)*e_(k5,k6,k7,k8,e5,e6,e7,e8,N1_?,N2_?)*e4(m)*k2.e3*i_
       + 1/5760*BGF(1,2,3,[v],N1_?,N2_?)*s(2,3)*e_(k4,k5,k6,k7,e4,e5,e6,e7,N1_?,N2_?)*e8(m)*i_
       + 1/5760*BGF(1,2,3,[v],N1_?,N2_?)*s(2,3)*e_(k4,k5,k6,k8,e4,e5,e6,e8,N1_?,N2_?)*e7(m)*i_
       + 1/5760*BGF(1,2,3,[v],N1_?,N2_?)*s(2,3)*e_(k4,k5,k7,k8,e4,e5,e7,e8,N1_?,N2_?)*e6(m)*i_
       + 1/5760*BGF(1,2,3,[v],N1_?,N2_?)*s(2,3)*e_(k4,k6,k7,k8,e4,e6,e7,e8,N1_?,N2_?)*e5(m)*i_
       + 1/5760*BGF(1,2,3,[v],N1_?,N2_?)*s(2,3)*e_(k5,k6,k7,k8,e5,e6,e7,e8,N1_?,N2_?)*e4(m)*i_
       + 1/5760*BGF(1,2,4,[v],N1_?,N2_?)*s(2,4)*e_(k3,k5,k6,k7,e3,e5,e6,e7,N1_?,N2_?)*e8(m)*i_
       + 1/5760*BGF(1,2,4,[v],N1_?,N2_?)*s(2,4)*e_(k3,k5,k6,k8,e3,e5,e6,e8,N1_?,N2_?)*e7(m)*i_
       + 1/5760*BGF(1,2,4,[v],N1_?,N2_?)*s(2,4)*e_(k3,k5,k7,k8,e3,e5,e7,e8,N1_?,N2_?)*e6(m)*i_
       + 1/5760*BGF(1,2,4,[v],N1_?,N2_?)*s(2,4)*e_(k3,k6,k7,k8,e3,e6,e7,e8,N1_?,N2_?)*e5(m)*i_
       + 1/5760*BGF(1,2,4,[v],N1_?,N2_?)*s(2,4)*e_(k5,k6,k7,k8,e5,e6,e7,e8,N1_?,N2_?)*e3(m)*i_
       + 1/5760*BGF(1,2,5,[v],N1_?,N2_?)*s(2,5)*e_(k3,k4,k6,k7,e3,e4,e6,e7,N1_?,N2_?)*e8(m)*i_
       + 1/5760*BGF(1,2,5,[v],N1_?,N2_?)*s(2,5)*e_(k3,k4,k6,k8,e3,e4,e6,e8,N1_?,N2_?)*e7(m)*i_
       + 1/5760*BGF(1,2,5,[v],N1_?,N2_?)*s(2,5)*e_(k3,k4,k7,k8,e3,e4,e7,e8,N1_?,N2_?)*e6(m)*i_
       + 1/5760*BGF(1,2,5,[v],N1_?,N2_?)*s(2,5)*e_(k3,k6,k7,k8,e3,e6,e7,e8,N1_?,N2_?)*e4(m)*i_
       + 1/5760*BGF(1,2,5,[v],N1_?,N2_?)*s(2,5)*e_(k4,k6,k7,k8,e4,e6,e7,e8,N1_?,N2_?)*e3(m)*i_
       + 1/5760*BGF(1,2,6,[v],N1_?,N2_?)*s(2,6)*e_(k3,k4,k5,k7,e3,e4,e5,e7,N1_?,N2_?)*e8(m)*i_
       + 1/5760*BGF(1,2,6,[v],N1_?,N2_?)*s(2,6)*e_(k3,k4,k5,k8,e3,e4,e5,e8,N1_?,N2_?)*e7(m)*i_
       + 1/5760*BGF(1,2,6,[v],N1_?,N2_?)*s(2,6)*e_(k3,k4,k7,k8,e3,e4,e7,e8,N1_?,N2_?)*e5(m)*i_
       + 1/5760*BGF(1,2,6,[v],N1_?,N2_?)*s(2,6)*e_(k3,k5,k7,k8,e3,e5,e7,e8,N1_?,N2_?)*e4(m)*i_
       + 1/5760*BGF(1,2,6,[v],N1_?,N2_?)*s(2,6)*e_(k4,k5,k7,k8,e4,e5,e7,e8,N1_?,N2_?)*e3(m)*i_
       + 1/5760*BGF(1,2,7,[v],N1_?,N2_?)*s(2,7)*e_(k3,k4,k5,k6,e3,e4,e5,e6,N1_?,N2_?)*e8(m)*i_
       + 1/5760*BGF(1,2,7,[v],N1_?,N2_?)*s(2,7)*e_(k3,k4,k5,k8,e3,e4,e5,e8,N1_?,N2_?)*e6(m)*i_
       + 1/5760*BGF(1,2,7,[v],N1_?,N2_?)*s(2,7)*e_(k3,k4,k6,k8,e3,e4,e6,e8,N1_?,N2_?)*e5(m)*i_
       + 1/5760*BGF(1,2,7,[v],N1_?,N2_?)*s(2,7)*e_(k3,k5,k6,k8,e3,e5,e6,e8,N1_?,N2_?)*e4(m)*i_
       + 1/5760*BGF(1,2,7,[v],N1_?,N2_?)*s(2,7)*e_(k4,k5,k6,k8,e4,e5,e6,e8,N1_?,N2_?)*e3(m)*i_
       + 1/5760*BGF(1,2,8,[v],N1_?,N2_?)*s(2,8)*e_(k3,k4,k5,k6,e3,e4,e5,e6,N1_?,N2_?)*e7(m)*i_
       + 1/5760*BGF(1,2,8,[v],N1_?,N2_?)*s(2,8)*e_(k3,k4,k5,k7,e3,e4,e5,e7,N1_?,N2_?)*e6(m)*i_
       + 1/5760*BGF(1,2,8,[v],N1_?,N2_?)*s(2,8)*e_(k3,k4,k6,k7,e3,e4,e6,e7,N1_?,N2_?)*e5(m)*i_
       + 1/5760*BGF(1,2,8,[v],N1_?,N2_?)*s(2,8)*e_(k3,k5,k6,k7,e3,e5,e6,e7,N1_?,N2_?)*e4(m)*i_
       + 1/5760*BGF(1,2,8,[v],N1_?,N2_?)*s(2,8)*e_(k4,k5,k6,k7,e4,e5,e6,e7,N1_?,N2_?)*e3(m)*i_
       - 1/11520*BGF(3,1,[v],N1_?,N2_?)*e_(k4,k5,k6,k7,e4,e5,e6,e7,N1_?,N2_?)*k3(m)*e2.e8*i_
       - 1/11520*BGF(3,1,[v],N1_?,N2_?)*e_(k4,k5,k6,k8,e4,e5,e6,e8,N1_?,N2_?)*k3(m)*e2.e7*i_
       - 1/11520*BGF(3,1,[v],N1_?,N2_?)*e_(k4,k5,k7,k8,e4,e5,e7,e8,N1_?,N2_?)*k3(m)*e2.e6*i_
       - 1/11520*BGF(3,1,[v],N1_?,N2_?)*e_(k4,k6,k7,k8,e4,e6,e7,e8,N1_?,N2_?)*k3(m)*e2.e5*i_
       - 1/11520*BGF(3,1,[v],N1_?,N2_?)*e_(k5,k6,k7,k8,e5,e6,e7,e8,N1_?,N2_?)*k3(m)*e2.e4*i_
       - 1/5760*BGF(3,1,2,[v],N1_?,N2_?)*e_(k4,k5,k6,k7,e4,e5,e6,e7,N1_?,N2_?)*k3(m)*k2.e8*i_
       - 1/5760*BGF(3,1,2,[v],N1_?,N2_?)*e_(k4,k5,k6,k8,e4,e5,e6,e8,N1_?,N2_?)*k3(m)*k2.e7*i_
       - 1/5760*BGF(3,1,2,[v],N1_?,N2_?)*e_(k4,k5,k7,k8,e4,e5,e7,e8,N1_?,N2_?)*k3(m)*k2.e6*i_
       - 1/5760*BGF(3,1,2,[v],N1_?,N2_?)*e_(k4,k6,k7,k8,e4,e6,e7,e8,N1_?,N2_?)*k3(m)*k2.e5*i_
       - 1/5760*BGF(3,1,2,[v],N1_?,N2_?)*e_(k5,k6,k7,k8,e5,e6,e7,e8,N1_?,N2_?)*k3(m)*k2.e4*i_
       - 1/5760*BGF(3,1,2,4,[v],N1_?,N2_?)*s(2,4)*e_(k5,k6,k7,k8,e5,e6,e7,e8,N1_?,N2_?)*k3(m)*i_
       - 1/5760*BGF(3,1,2,5,[v],N1_?,N2_?)*s(2,5)*e_(k4,k6,k7,k8,e4,e6,e7,e8,N1_?,N2_?)*k3(m)*i_
       - 1/5760*BGF(3,1,2,6,[v],N1_?,N2_?)*s(2,6)*e_(k4,k5,k7,k8,e4,e5,e7,e8,N1_?,N2_?)*k3(m)*i_
       - 1/5760*BGF(3,1,2,7,[v],N1_?,N2_?)*s(2,7)*e_(k4,k5,k6,k8,e4,e5,e6,e8,N1_?,N2_?)*k3(m)*i_
       - 1/5760*BGF(3,1,2,8,[v],N1_?,N2_?)*s(2,8)*e_(k4,k5,k6,k7,e4,e5,e6,e7,N1_?,N2_?)*k3(m)*i_
       - 1/11520*BGF(4,1,[v],N1_?,N2_?)*e_(k3,k5,k6,k7,e3,e5,e6,e7,N1_?,N2_?)*k4(m)*e2.e8*i_
       - 1/11520*BGF(4,1,[v],N1_?,N2_?)*e_(k3,k5,k6,k8,e3,e5,e6,e8,N1_?,N2_?)*k4(m)*e2.e7*i_
       - 1/11520*BGF(4,1,[v],N1_?,N2_?)*e_(k3,k5,k7,k8,e3,e5,e7,e8,N1_?,N2_?)*k4(m)*e2.e6*i_
       - 1/11520*BGF(4,1,[v],N1_?,N2_?)*e_(k3,k6,k7,k8,e3,e6,e7,e8,N1_?,N2_?)*k4(m)*e2.e5*i_
       - 1/11520*BGF(4,1,[v],N1_?,N2_?)*e_(k5,k6,k7,k8,e5,e6,e7,e8,N1_?,N2_?)*k4(m)*e2.e3*i_
       - 1/5760*BGF(4,1,2,[v],N1_?,N2_?)*e_(k3,k5,k6,k7,e3,e5,e6,e7,N1_?,N2_?)*k4(m)*k2.e8*i_
       - 1/5760*BGF(4,1,2,[v],N1_?,N2_?)*e_(k3,k5,k6,k8,e3,e5,e6,e8,N1_?,N2_?)*k4(m)*k2.e7*i_
       - 1/5760*BGF(4,1,2,[v],N1_?,N2_?)*e_(k3,k5,k7,k8,e3,e5,e7,e8,N1_?,N2_?)*k4(m)*k2.e6*i_
       - 1/5760*BGF(4,1,2,[v],N1_?,N2_?)*e_(k3,k6,k7,k8,e3,e6,e7,e8,N1_?,N2_?)*k4(m)*k2.e5*i_
       - 1/5760*BGF(4,1,2,[v],N1_?,N2_?)*e_(k5,k6,k7,k8,e5,e6,e7,e8,N1_?,N2_?)*k4(m)*k2.e3*i_
       - 1/5760*BGF(4,1,2,3,[v],N1_?,N2_?)*s(2,3)*e_(k5,k6,k7,k8,e5,e6,e7,e8,N1_?,N2_?)*k4(m)*i_
       - 1/5760*BGF(4,1,2,5,[v],N1_?,N2_?)*s(2,5)*e_(k3,k6,k7,k8,e3,e6,e7,e8,N1_?,N2_?)*k4(m)*i_
       - 1/5760*BGF(4,1,2,6,[v],N1_?,N2_?)*s(2,6)*e_(k3,k5,k7,k8,e3,e5,e7,e8,N1_?,N2_?)*k4(m)*i_
       - 1/5760*BGF(4,1,2,7,[v],N1_?,N2_?)*s(2,7)*e_(k3,k5,k6,k8,e3,e5,e6,e8,N1_?,N2_?)*k4(m)*i_
       - 1/5760*BGF(4,1,2,8,[v],N1_?,N2_?)*s(2,8)*e_(k3,k5,k6,k7,e3,e5,e6,e7,N1_?,N2_?)*k4(m)*i_
       - 1/11520*BGF(5,1,[v],N1_?,N2_?)*e_(k3,k4,k6,k7,e3,e4,e6,e7,N1_?,N2_?)*k5(m)*e2.e8*i_
       - 1/11520*BGF(5,1,[v],N1_?,N2_?)*e_(k3,k4,k6,k8,e3,e4,e6,e8,N1_?,N2_?)*k5(m)*e2.e7*i_
       - 1/11520*BGF(5,1,[v],N1_?,N2_?)*e_(k3,k4,k7,k8,e3,e4,e7,e8,N1_?,N2_?)*k5(m)*e2.e6*i_
       - 1/11520*BGF(5,1,[v],N1_?,N2_?)*e_(k3,k6,k7,k8,e3,e6,e7,e8,N1_?,N2_?)*k5(m)*e2.e4*i_
       - 1/11520*BGF(5,1,[v],N1_?,N2_?)*e_(k4,k6,k7,k8,e4,e6,e7,e8,N1_?,N2_?)*k5(m)*e2.e3*i_
       - 1/5760*BGF(5,1,2,[v],N1_?,N2_?)*e_(k3,k4,k6,k7,e3,e4,e6,e7,N1_?,N2_?)*k5(m)*k2.e8*i_
       - 1/5760*BGF(5,1,2,[v],N1_?,N2_?)*e_(k3,k4,k6,k8,e3,e4,e6,e8,N1_?,N2_?)*k5(m)*k2.e7*i_
       - 1/5760*BGF(5,1,2,[v],N1_?,N2_?)*e_(k3,k4,k7,k8,e3,e4,e7,e8,N1_?,N2_?)*k5(m)*k2.e6*i_
       - 1/5760*BGF(5,1,2,[v],N1_?,N2_?)*e_(k3,k6,k7,k8,e3,e6,e7,e8,N1_?,N2_?)*k5(m)*k2.e4*i_
       - 1/5760*BGF(5,1,2,[v],N1_?,N2_?)*e_(k4,k6,k7,k8,e4,e6,e7,e8,N1_?,N2_?)*k5(m)*k2.e3*i_
       - 1/5760*BGF(5,1,2,3,[v],N1_?,N2_?)*s(2,3)*e_(k4,k6,k7,k8,e4,e6,e7,e8,N1_?,N2_?)*k5(m)*i_
       - 1/5760*BGF(5,1,2,4,[v],N1_?,N2_?)*s(2,4)*e_(k3,k6,k7,k8,e3,e6,e7,e8,N1_?,N2_?)*k5(m)*i_
       - 1/5760*BGF(5,1,2,6,[v],N1_?,N2_?)*s(2,6)*e_(k3,k4,k7,k8,e3,e4,e7,e8,N1_?,N2_?)*k5(m)*i_
       - 1/5760*BGF(5,1,2,7,[v],N1_?,N2_?)*s(2,7)*e_(k3,k4,k6,k8,e3,e4,e6,e8,N1_?,N2_?)*k5(m)*i_
       - 1/5760*BGF(5,1,2,8,[v],N1_?,N2_?)*s(2,8)*e_(k3,k4,k6,k7,e3,e4,e6,e7,N1_?,N2_?)*k5(m)*i_
       - 1/11520*BGF(6,1,[v],N1_?,N2_?)*e_(k3,k4,k5,k7,e3,e4,e5,e7,N1_?,N2_?)*k6(m)*e2.e8*i_
       - 1/11520*BGF(6,1,[v],N1_?,N2_?)*e_(k3,k4,k5,k8,e3,e4,e5,e8,N1_?,N2_?)*k6(m)*e2.e7*i_
       - 1/11520*BGF(6,1,[v],N1_?,N2_?)*e_(k3,k4,k7,k8,e3,e4,e7,e8,N1_?,N2_?)*k6(m)*e2.e5*i_
       - 1/11520*BGF(6,1,[v],N1_?,N2_?)*e_(k3,k5,k7,k8,e3,e5,e7,e8,N1_?,N2_?)*k6(m)*e2.e4*i_
       - 1/11520*BGF(6,1,[v],N1_?,N2_?)*e_(k4,k5,k7,k8,e4,e5,e7,e8,N1_?,N2_?)*k6(m)*e2.e3*i_
       - 1/5760*BGF(6,1,2,[v],N1_?,N2_?)*e_(k3,k4,k5,k7,e3,e4,e5,e7,N1_?,N2_?)*k6(m)*k2.e8*i_
       - 1/5760*BGF(6,1,2,[v],N1_?,N2_?)*e_(k3,k4,k5,k8,e3,e4,e5,e8,N1_?,N2_?)*k6(m)*k2.e7*i_
       - 1/5760*BGF(6,1,2,[v],N1_?,N2_?)*e_(k3,k4,k7,k8,e3,e4,e7,e8,N1_?,N2_?)*k6(m)*k2.e5*i_
       - 1/5760*BGF(6,1,2,[v],N1_?,N2_?)*e_(k3,k5,k7,k8,e3,e5,e7,e8,N1_?,N2_?)*k6(m)*k2.e4*i_
       - 1/5760*BGF(6,1,2,[v],N1_?,N2_?)*e_(k4,k5,k7,k8,e4,e5,e7,e8,N1_?,N2_?)*k6(m)*k2.e3*i_
       - 1/5760*BGF(6,1,2,3,[v],N1_?,N2_?)*s(2,3)*e_(k4,k5,k7,k8,e4,e5,e7,e8,N1_?,N2_?)*k6(m)*i_
       - 1/5760*BGF(6,1,2,4,[v],N1_?,N2_?)*s(2,4)*e_(k3,k5,k7,k8,e3,e5,e7,e8,N1_?,N2_?)*k6(m)*i_
       - 1/5760*BGF(6,1,2,5,[v],N1_?,N2_?)*s(2,5)*e_(k3,k4,k7,k8,e3,e4,e7,e8,N1_?,N2_?)*k6(m)*i_
       - 1/5760*BGF(6,1,2,7,[v],N1_?,N2_?)*s(2,7)*e_(k3,k4,k5,k8,e3,e4,e5,e8,N1_?,N2_?)*k6(m)*i_
       - 1/5760*BGF(6,1,2,8,[v],N1_?,N2_?)*s(2,8)*e_(k3,k4,k5,k7,e3,e4,e5,e7,N1_?,N2_?)*k6(m)*i_
       - 1/11520*BGF(7,1,[v],N1_?,N2_?)*e_(k3,k4,k5,k6,e3,e4,e5,e6,N1_?,N2_?)*k7(m)*e2.e8*i_
       - 1/11520*BGF(7,1,[v],N1_?,N2_?)*e_(k3,k4,k5,k8,e3,e4,e5,e8,N1_?,N2_?)*k7(m)*e2.e6*i_
       - 1/11520*BGF(7,1,[v],N1_?,N2_?)*e_(k3,k4,k6,k8,e3,e4,e6,e8,N1_?,N2_?)*k7(m)*e2.e5*i_
       - 1/11520*BGF(7,1,[v],N1_?,N2_?)*e_(k3,k5,k6,k8,e3,e5,e6,e8,N1_?,N2_?)*k7(m)*e2.e4*i_
       - 1/11520*BGF(7,1,[v],N1_?,N2_?)*e_(k4,k5,k6,k8,e4,e5,e6,e8,N1_?,N2_?)*k7(m)*e2.e3*i_
       - 1/5760*BGF(7,1,2,[v],N1_?,N2_?)*e_(k3,k4,k5,k6,e3,e4,e5,e6,N1_?,N2_?)*k7(m)*k2.e8*i_
       - 1/5760*BGF(7,1,2,[v],N1_?,N2_?)*e_(k3,k4,k5,k8,e3,e4,e5,e8,N1_?,N2_?)*k7(m)*k2.e6*i_
       - 1/5760*BGF(7,1,2,[v],N1_?,N2_?)*e_(k3,k4,k6,k8,e3,e4,e6,e8,N1_?,N2_?)*k7(m)*k2.e5*i_
       - 1/5760*BGF(7,1,2,[v],N1_?,N2_?)*e_(k3,k5,k6,k8,e3,e5,e6,e8,N1_?,N2_?)*k7(m)*k2.e4*i_
       - 1/5760*BGF(7,1,2,[v],N1_?,N2_?)*e_(k4,k5,k6,k8,e4,e5,e6,e8,N1_?,N2_?)*k7(m)*k2.e3*i_
       - 1/5760*BGF(7,1,2,3,[v],N1_?,N2_?)*s(2,3)*e_(k4,k5,k6,k8,e4,e5,e6,e8,N1_?,N2_?)*k7(m)*i_
       - 1/5760*BGF(7,1,2,4,[v],N1_?,N2_?)*s(2,4)*e_(k3,k5,k6,k8,e3,e5,e6,e8,N1_?,N2_?)*k7(m)*i_
       - 1/5760*BGF(7,1,2,5,[v],N1_?,N2_?)*s(2,5)*e_(k3,k4,k6,k8,e3,e4,e6,e8,N1_?,N2_?)*k7(m)*i_
       - 1/5760*BGF(7,1,2,6,[v],N1_?,N2_?)*s(2,6)*e_(k3,k4,k5,k8,e3,e4,e5,e8,N1_?,N2_?)*k7(m)*i_
       - 1/5760*BGF(7,1,2,8,[v],N1_?,N2_?)*s(2,8)*e_(k3,k4,k5,k6,e3,e4,e5,e6,N1_?,N2_?)*k7(m)*i_
       - 1/11520*BGF(8,1,[v],N1_?,N2_?)*e_(k3,k4,k5,k6,e3,e4,e5,e6,N1_?,N2_?)*k8(m)*e2.e7*i_
       - 1/11520*BGF(8,1,[v],N1_?,N2_?)*e_(k3,k4,k5,k7,e3,e4,e5,e7,N1_?,N2_?)*k8(m)*e2.e6*i_
       - 1/11520*BGF(8,1,[v],N1_?,N2_?)*e_(k3,k4,k6,k7,e3,e4,e6,e7,N1_?,N2_?)*k8(m)*e2.e5*i_
       - 1/11520*BGF(8,1,[v],N1_?,N2_?)*e_(k3,k5,k6,k7,e3,e5,e6,e7,N1_?,N2_?)*k8(m)*e2.e4*i_
       - 1/11520*BGF(8,1,[v],N1_?,N2_?)*e_(k4,k5,k6,k7,e4,e5,e6,e7,N1_?,N2_?)*k8(m)*e2.e3*i_
       - 1/5760*BGF(8,1,2,[v],N1_?,N2_?)*e_(k3,k4,k5,k6,e3,e4,e5,e6,N1_?,N2_?)*k8(m)*k2.e7*i_
       - 1/5760*BGF(8,1,2,[v],N1_?,N2_?)*e_(k3,k4,k5,k7,e3,e4,e5,e7,N1_?,N2_?)*k8(m)*k2.e6*i_
       - 1/5760*BGF(8,1,2,[v],N1_?,N2_?)*e_(k3,k4,k6,k7,e3,e4,e6,e7,N1_?,N2_?)*k8(m)*k2.e5*i_
       - 1/5760*BGF(8,1,2,[v],N1_?,N2_?)*e_(k3,k5,k6,k7,e3,e5,e6,e7,N1_?,N2_?)*k8(m)*k2.e4*i_
       - 1/5760*BGF(8,1,2,[v],N1_?,N2_?)*e_(k4,k5,k6,k7,e4,e5,e6,e7,N1_?,N2_?)*k8(m)*k2.e3*i_
       - 1/5760*BGF(8,1,2,3,[v],N1_?,N2_?)*s(2,3)*e_(k4,k5,k6,k7,e4,e5,e6,e7,N1_?,N2_?)*k8(m)*i_
       - 1/5760*BGF(8,1,2,4,[v],N1_?,N2_?)*s(2,4)*e_(k3,k5,k6,k7,e3,e5,e6,e7,N1_?,N2_?)*k8(m)*i_
       - 1/5760*BGF(8,1,2,5,[v],N1_?,N2_?)*s(2,5)*e_(k3,k4,k6,k7,e3,e4,e6,e7,N1_?,N2_?)*k8(m)*i_
       - 1/5760*BGF(8,1,2,6,[v],N1_?,N2_?)*s(2,6)*e_(k3,k4,k5,k7,e3,e4,e5,e7,N1_?,N2_?)*k8(m)*i_
       - 1/5760*BGF(8,1,2,7,[v],N1_?,N2_?)*s(2,7)*e_(k3,k4,k5,k6,e3,e4,e5,e6,N1_?,N2_?)*k8(m)*i_
       + 1/34560*Is(1,3)*e_(k4,k5,k6,k7,k8,e4,e5,e6,e7,e8)*k3(m)*k1.e2*e1.e3*i_
       - 1/34560*Is(1,3)*e_(k4,k5,k6,k7,k8,e4,e5,e6,e7,e8)*k3(m)*k1.e3*e1.e2*i_
       - 1/34560*Is(1,3)*e_(k4,k5,k6,k7,k8,e4,e5,e6,e7,e8)*k3(m)*k2.e1*e2.e3*i_
       + 1/34560*Is(1,3)*e_(k4,k5,k6,k7,k8,e4,e5,e6,e7,e8)*k3(m)*k2.e3*e1.e2*i_
       + 1/34560*Is(1,3)*e_(k4,k5,k6,k7,k8,e4,e5,e6,e7,e8)*k3(m)*k3.e1*e2.e3*i_
       - 1/34560*Is(1,3)*e_(k4,k5,k6,k7,k8,e4,e5,e6,e7,e8)*k3(m)*k3.e2*e1.e3*i_
       + 1/34560*Is(1,4)*e_(k3,k5,k6,k7,k8,e3,e5,e6,e7,e8)*k4(m)*k1.e2*e1.e4*i_
       - 1/34560*Is(1,4)*e_(k3,k5,k6,k7,k8,e3,e5,e6,e7,e8)*k4(m)*k1.e4*e1.e2*i_
       - 1/34560*Is(1,4)*e_(k3,k5,k6,k7,k8,e3,e5,e6,e7,e8)*k4(m)*k2.e1*e2.e4*i_
       + 1/34560*Is(1,4)*e_(k3,k5,k6,k7,k8,e3,e5,e6,e7,e8)*k4(m)*k2.e4*e1.e2*i_
       + 1/34560*Is(1,4)*e_(k3,k5,k6,k7,k8,e3,e5,e6,e7,e8)*k4(m)*k4.e1*e2.e4*i_
       - 1/34560*Is(1,4)*e_(k3,k5,k6,k7,k8,e3,e5,e6,e7,e8)*k4(m)*k4.e2*e1.e4*i_
       + 1/34560*Is(1,5)*e_(k3,k4,k6,k7,k8,e3,e4,e6,e7,e8)*k5(m)*k1.e2*e1.e5*i_
       - 1/34560*Is(1,5)*e_(k3,k4,k6,k7,k8,e3,e4,e6,e7,e8)*k5(m)*k1.e5*e1.e2*i_
       - 1/34560*Is(1,5)*e_(k3,k4,k6,k7,k8,e3,e4,e6,e7,e8)*k5(m)*k2.e1*e2.e5*i_
       + 1/34560*Is(1,5)*e_(k3,k4,k6,k7,k8,e3,e4,e6,e7,e8)*k5(m)*k2.e5*e1.e2*i_
       + 1/34560*Is(1,5)*e_(k3,k4,k6,k7,k8,e3,e4,e6,e7,e8)*k5(m)*k5.e1*e2.e5*i_
       - 1/34560*Is(1,5)*e_(k3,k4,k6,k7,k8,e3,e4,e6,e7,e8)*k5(m)*k5.e2*e1.e5*i_
       + 1/34560*Is(1,6)*e_(k3,k4,k5,k7,k8,e3,e4,e5,e7,e8)*k6(m)*k1.e2*e1.e6*i_
       - 1/34560*Is(1,6)*e_(k3,k4,k5,k7,k8,e3,e4,e5,e7,e8)*k6(m)*k1.e6*e1.e2*i_
       - 1/34560*Is(1,6)*e_(k3,k4,k5,k7,k8,e3,e4,e5,e7,e8)*k6(m)*k2.e1*e2.e6*i_
       + 1/34560*Is(1,6)*e_(k3,k4,k5,k7,k8,e3,e4,e5,e7,e8)*k6(m)*k2.e6*e1.e2*i_
       + 1/34560*Is(1,6)*e_(k3,k4,k5,k7,k8,e3,e4,e5,e7,e8)*k6(m)*k6.e1*e2.e6*i_
       - 1/34560*Is(1,6)*e_(k3,k4,k5,k7,k8,e3,e4,e5,e7,e8)*k6(m)*k6.e2*e1.e6*i_
       + 1/34560*Is(1,7)*e_(k3,k4,k5,k6,k8,e3,e4,e5,e6,e8)*k7(m)*k1.e2*e1.e7*i_
       - 1/34560*Is(1,7)*e_(k3,k4,k5,k6,k8,e3,e4,e5,e6,e8)*k7(m)*k1.e7*e1.e2*i_
       - 1/34560*Is(1,7)*e_(k3,k4,k5,k6,k8,e3,e4,e5,e6,e8)*k7(m)*k2.e1*e2.e7*i_
       + 1/34560*Is(1,7)*e_(k3,k4,k5,k6,k8,e3,e4,e5,e6,e8)*k7(m)*k2.e7*e1.e2*i_
       + 1/34560*Is(1,7)*e_(k3,k4,k5,k6,k8,e3,e4,e5,e6,e8)*k7(m)*k7.e1*e2.e7*i_
       - 1/34560*Is(1,7)*e_(k3,k4,k5,k6,k8,e3,e4,e5,e6,e8)*k7(m)*k7.e2*e1.e7*i_
       + 1/34560*Is(1,8)*e_(k3,k4,k5,k6,k7,e3,e4,e5,e6,e7)*k8(m)*k1.e2*e1.e8*i_
       - 1/34560*Is(1,8)*e_(k3,k4,k5,k6,k7,e3,e4,e5,e6,e7)*k8(m)*k1.e8*e1.e2*i_
       - 1/34560*Is(1,8)*e_(k3,k4,k5,k6,k7,e3,e4,e5,e6,e7)*k8(m)*k2.e1*e2.e8*i_
       + 1/34560*Is(1,8)*e_(k3,k4,k5,k6,k7,e3,e4,e5,e6,e7)*k8(m)*k2.e8*e1.e2*i_
       + 1/34560*Is(1,8)*e_(k3,k4,k5,k6,k7,e3,e4,e5,e6,e7)*k8(m)*k8.e1*e2.e8*i_
       - 1/34560*Is(1,8)*e_(k3,k4,k5,k6,k7,e3,e4,e5,e6,e7)*k8(m)*k8.e2*e1.e8*i_
      ;


